Online Self-Evolving Anomaly Detection in Cloud Computing Environments

Modern cloud computing systems contain hundreds to thousands of computing and storage servers. Such a scale, combined with ever-growing system complexity, is causing a key challenge to failure and resource management for dependable cloud computing. Autonomic failure detection is a crucial technique for understanding emergent, cloud-wide phenomena and self-managing cloud resources for system-level dependability assurance. To detect failures, we need to monitor the cloud execution and collect runtime performance data. These data are usually unlabeled, and thus a prior failure history is not always available in production clouds. In this paper, we present a \emph{self-evolving anomaly detection} (SEAD) framework for cloud dependability assurance. Our framework self-evolves by recursively exploring newly verified anomaly records and continuously updating the anomaly detector online. As a distinct advantage of our framework, cloud system administrators only need to check a small number of detected anomalies, and their decisions are leveraged to update the detector. Thus, the detector evolves following the upgrade of system hardware, update of the software stack, and change of user workloads. Moreover, we design two types of detectors, one for general anomaly detection and the other for type-specific anomaly detection. With the help of self-evolving techniques, our detectors can achieve 88.94\% in sensitivity and 94.60\% in specificity on average, which makes them suitable for real-world deployment.

==> images/ROC/Exam3/LabExam3_111A.cpp <==
/* Grading Rubric: 29 points total
   2 pts: Boiler Plate (#include, using, int main, { }, return) and compiles
   1 pt : #include <cstdlib> (0.5 pts) and <ctime> (0.5 pts)
   ------ function definition
   3 pts: int return type (1 pt), 1D array (1 pt), call-by-value parms (0.5 pts), call-by-ref parm (0.5 pts)
   1 pt : declare integer (0.5 pts) and initialize to 0 (0.5 pts)
 0.5 pts: assign first element of array to minMax
   1 pt : if statement (0.5 pts), low == true (0.5 pts) (logic may be reversed)
 1.5 pts: -- for loop: init (0.5 pts), Boolean condition (0.5 pts), update (0.5 pts)
 1.5 pts: -- -- compare for min/max (0.5 pts), update minMax (0.5 pts), update index (0.5 pts)
   1 pt : if statement (0.5 pts), low == false (0.5 pts) (logic may be reversed)
 1.5 pts: -- for loop: init (0.5 pts), Boolean condition (0.5 pts), update (0.5 pts)
 1.5 pts: -- -- compare for min/max (0.5 pts), update minMax (0.5 pts), update index (0.5 pts)
 0.5 pts: return index
   ------ main
 1.5 pts: declare 1D array: subtract 0.5 pts (up to 1.5 pts) for each item done incorrectly
   1 pt : declare 3 integers: subtract 0.5 pts (up to 1 pt) for each item done incorrectly
   1 pt : srand with parameters: subtract 0.5 pts (up to 1 pt) for each item done incorrectly
 1.5 pts: for loop: init (0.5 pts), Boolean condition (0.5 pts), update (0.5 pts)
   2 pts: -- generate random # (1 pt), assign to array (1 pt)
   1 pt : -- output array elements
   2 pts: function call with parameters: subtract 0.5 pts (up to 2 pts) for each item done incorrectly
 0.5 pts: output message (0.5 pts) with array positon of minimum grade (0.5 pts)
   2 pts: function call with parameters: subtract 0.5 pts (up to 2 pts) for each item done incorrectly
 0.5 pts: output message (0.5 pts) with array positon of maximum grade (0.5 pts)
 */

#include <iostream>
#include <cstdlib>
#include <ctime>
using namespace std;

int findMinMax(int grades[], int numRows, int& minMax, bool low);

int main()
{
	int grades[10];
	int min, max, index;

	srand(time(NULL));

	for (int i = 0; i < 10; i++)
	{
		grades[i] = rand() % 101;
		cout << grades[i] << " ";
	}

	cout << endl;

	index = findMinMax(grades, 10, min, true);
	cout << "The minimum grade is located at position: " << index << endl;

	index = findMinMax(grades, 10, max, false);
	cout << "The maximum grade is located at position: " << index << endl;

	return 0;
}

int findMinMax(int grades[], int numRows, int& minMax, bool low)
{
	int index = 0;

	minMax = grades[index];

	// note that students may do an outside for loop with if statements inside, which is acceptable
	if (low)
	{
		for (int i = 1; i < numRows; i++)
		{
			if (grades[i] < minMax)
			{
				index = i;
				minMax = grades[i];
			}
		}
	}
	else // high
	{
		for (int i = 1; i < numRows; i++)
		{
			if (grades[i] > minMax)
			{
				index = i;
				minMax = grades[i];
			}
		}
	}

	return index;
}


==> images/ROC/Exam3/LabExam3_111B.cpp <==
/* Grading Rubric: 21 points total
   2 pts: Boiler Plate (#include, using, int main, { }, return) and compiles
   1 pt : #include <cstring>, or similar (such as string.h)
   ------ function definition
   3 pts: return type (1 pt), C-string parameter (1 pt), call-by-reference integer parameters (1 pt)
   1 pt : declare temp character (0.5 pts), assign phrase[low] (0.5 pts)
   1 pt : assign phrase[high] (0.5 pts) to phrase[low] (0.5 pts)
   1 pt : assign temp (0.5 pts) to phrase[high] (0.5 pts)
   1 pt : -- increment low (0.5 pts), decrement high (0.5 pts)
   ------ main
 1.5 pts: declare C-string: data type (0.5 pts), variable name (0.5 pts), array (0.5 pts)
   1 pt : declare 3 integers length, low, high (0.5 pts), initialize low to 0 (0.5 pts)
 0.5 pts: prompt for sentence
   2 pts: read in sentence: getline (1 pt), parameters (1 pt)
   1 pt : calculate length of sentence (0.5 pts), assign to length (0.5 pts)
 0.5 pts: assign length - 1 to high
 1.5 pts: for loop: init (0.5 pts), Boolean condition (0.5 pts), update (0.5 pts)
   2 pts: -- function call with parameters: subtract 0.5 pts (up to 2 pts) for each item done incorrectly
   1 pt : output message (0.5 pts) with C-string (0.5 pts)
 */

#include <iostream>
#include <cstring>
using namespace std;

void swapLetters(char phrase[], int& low, int& high);

int main()
{
	char phrase[41];
	int length, low = 0, high;

	cout << "Enter an even number of letter phrase: ";
	cin.getline(phrase, 41);

	length = strlen(phrase);

	// assume length is even
	high = length - 1;

	for (int i = 0; i < length/2; i++)
	{
		swapLetters(phrase, low, high);
	}

	cout << "Your phrase in reverse is: " << phrase << endl;

	return 0;
}

void swapLetters(char phrase[], int& low, int& high)
{
	char temp    = phrase[low];
	phrase[low]  = phrase[high];
	phrase[high] = temp;

	low++;
	high--;

	return;
}


==> images/ROC/Exam3/LabExam3_122A.cpp <==
/* Grading Rubric: 29 points total
   2 pts: Boiler Plate (#include, using, int main, { }, return) and compiles
   1 pt : #include <cstdlib> (0.5 pts) and <ctime> (0.5 pts)
   ------ function definition
   3 pts: void return type (1 pt), 2D array (1 pt), 1D array (0.5 pts), number of rows (0.5 pts)
 0.5 pts: declare max integer
 1.5 pts: for loop: init (0.5 pts), Boolean condition (0.5 pts), update (0.5 pts)
 0.5 pts: -- assign first element of ith row to max
 1.5 pts: -- for loop: init (0.5 pts), Boolean condition (0.5 pts), update (0.5 pts)
   2 pts: -- -- if statement (1 pt), max comparison with array (1 pt)
 0.5 pts: -- -- -- assign array element to max
 0.5 pts: -- assign max to ith element of rowMax
   ------ main
   2 pts: declare 2D array: subtract 0.5 pts (up to 2 pts) for each item done incorrectly
   2 pts: declare 1D array: subtract 0.5 pts (up to 2 pts) for each item done incorrectly
   1 pt : srand with parameters: subtract 0.5 pts (up to 1 pt) for each item done incorrectly
 1.5 pts: for loop: init (0.5 pts), Boolean condition (0.5 pts), update (0.5 pts)
 1.5 pts: -- for loop: init (0.5 pts), Boolean condition (0.5 pts), update (0.5 pts)
   2 pts: -- -- generate random # (1 pt), assign to array (1 pt)
   1 pt : -- -- print each element of 2D array
   2 pts: function call with parameters: subtract 0.5 pts (up to 2 pts) for each item done incorrectly
 0.5 pts: output meaningful message for maximum in each row
 1.5 pts: for loop: init (0.5 pts), Boolean condition (0.5 pts), update (0.5 pts)
   1 pt : -- print each maximum element in each row from 1D array
 */

#include <iostream>
#include <cstdlib>
#include <ctime>
using namespace std;

void findRowMax(int numbers[][8], int rowMax[], int numRows);

int main()
{
	int numbers[5][8];
	int rowMax[5];

	srand(time(NULL));

	for (int i = 0; i < 5; i++)
	{
		for (int j = 0; j < 8; j++)
		{
			numbers[i][j] = (rand() % 401) + 100;
			cout << numbers[i][j] << " ";
		}

		cout << endl;
	}

	findRowMax(numbers, rowMax, 5);

	cout << "The maximum in each row is: " << endl;

	for (int i = 0; i < 5; i++)
	{
		cout << rowMax[i] << " ";
	}

	cout << endl;

	return 0;
}

void findRowMax(int numbers[][8], int rowMax[], int numRows)
{
	int max;

	for (int i = 0; i < numRows; i++)
	{
		max = numbers[i][0];

		for (int j = 1; j < 8; j++)
		{
			if (numbers[i][j] > max)
			{
				max = numbers[i][j];
			}
		}

		rowMax[i] = max;
	}

	return;
}


==> images/ROC/Exam3/LabExam3_122B.cpp <==
/* Grading Rubric: 21 points total
   2 pts: Boiler Plate (#include, using, int main, { }, return) and compiles
   1 pt : #include <cstring>, or similar (such as string.h)
   ------ function definition
   3 pts: return type (1 pt), C-string parameter (1 pt), integer length parameter (1 pt)
   1 pt : declare words integer (0.5 pts), assign 1 (0.5 pts)
 1.5 pts: for loop: init (0.5 pts), Boolean condition (0.5 pts), update (0.5 pts)
   2 pts: -- if statement (1 pt), comparison with space (1 pt)
 0.5 pts: -- -- increment words
   1 pt : return (0.5 pts) words result (0.5 pts)
   ------ main
 1.5 pts: declare C-string: data type (0.5 pts), variable name (0.5 pts), array (0.5 pts)
   1 pt : declare 2 integers length, words
 0.5 pts: prompt for sentence
   2 pts: read in sentence: getline (1 pt), parameters (1 pt)
   1 pt : calculate length of sentence (0.5 pts), assign to length (0.5 pts)
   2 pts: function call with parameters: subtract 0.5 pts (up to 2 pts) for each item done incorrectly
   1 pt : output message (0.5 pts) with length and number of words (0.5 pts)
 */

#include <iostream>
#include <cstring>
using namespace std;

int countWords(char phrase[], int length);

int main()
{
	char phrase[51];
	int length, words;

	cout << "Enter a sentence up to 50 characters: ";
	cin.getline(phrase, 51);

	length = strlen(phrase);

	words = countWords(phrase, length);

	cout << "The phrase has " << length << " letters with " << words << " words." << endl;

	return 0;
}

int countWords(char phrase[], int length)
{
	int words = 1;

	for (int i = 0; i < length; i++)
	{
		if (phrase[i] == ' ')
		{
			words++;
		}
	}

	return words;
}


==> images/ROC/Exam3/LabExam3_231A.cpp <==
/* Grading Rubric: 27 points total
   2 pts: Boiler Plate (#include, using, int main, { }, return 0) and compiles
   
   Function declaration: 6 pts total
  	   1 pts: Correct return type
	   1 pts: Correct name
	   2 pts: Array properly passed
	   2 pts: Two integers passed by reference

   Function definition: 11 pts total
   
	   1 pt: Initlialize row_idex, col_index
	   2 pt: Initliaze max with first element of array
	
	   3 pts: Nested Loop (1 pt initialzation, 1 pt condition, 1 pt update)

	   1 pt: Comparion of max with array elements

	   1 pt: Updating max correctly

	   2 pt: Updating row_index and col_index correctly
   
	   1 pt: max returned correctly


  Main function:8 pts total
	  4 pts: Correct declaration and initialzation of 2-D array
	  2 pts: Returned value correctlt assigned
	  2 pt:  Correct output with proper prompt 
*/



#include <iostream>
using namespace std;

const int ROW=3;
const int COL=3;

int find_max(int array[][COL], int& row_index, int& col_index)
{
	row_index=0; col_index=0;
	int max=array[0][0];
	for (int i=0;i<ROW;++i)
	{
		for (int j=0;j<COL;++j)
		{
			if (max<array[i][j])
			{
				max=array[i][j];
				row_index=i;
				col_index=j;
			}	
		}
	}
	return max;
}


int main()
{
	int my_array[][COL]={{1,-5,19},
				{7,-12,3},
				{5,8,11}};
	int my_max, row_max, col_max;
	my_max=find_max(my_array, row_max,col_max);
	cout<<"The largest number of the array is "<<my_max<<" and is located at ("<<row_max<<", "<<col_max<<")."<<endl;
	return 0;
}

==> images/ROC/Exam3/LabExam3_231B.cpp <==
/* Grading Rubric: 23 points total
   2 pts: Boiler Plate (#include, using, int main, { }, return 0) and compiles
 
   1 pt: #include <cstring>
   
   Function declaration: 5 pts total
   	1 pts: Correct return type
   	1 pts: Correct name
   	2 pts: Arrays properly passed (1 pt each)
  	1 pts: Integer passed by value

   Function definition: 5 pts total
   
   	2 pts: For Loop (0.5 pt initialzation, 1 pt condition, 0.5 pt update)
   	1 pt: Correct logic in connecting array index and character values (with or without an extra variable)
   	2 pt: Array counter incremented correctly


  Main function:10 pts total
  	1 pt: Local constant declared and intialized
	2 pt: C-string declared and initalized 
  	1 pt: Integer array of proper size declared
 	2 pt: Correct length calulation using strlen
  	2 pt: Proper function call 
  	2 pts: Array elements properly displayed in a loop
*/

#include <iostream>
#include <cstring>
using namespace std;

void count_find(char ch_str[],int count[],int length)
{
	int index;
	for (int i=0;i<length;++i)
	{
		index=ch_str[i];
		++(count[index]); //index variable optional, character can be used directly for indexing
	}
}


int main()
{
	const int MAX_SIZE=50;
	char my_str[MAX_SIZE]="THIS IS A TEST";
	int count[256]={};
	int my_length;
	my_length=strlen(my_str);
	count_find(my_str,count,my_length);

	cout<<"Character counts are:"<<endl;
	cout<<"ASCII"<<"\t"<<"COUNT"<<endl;
	for (int i=65;i<=90;++i)
		cout<<i<<"\t"<<count[i]<<endl;
	return 0;
}


==> images/ROC/Exam3/LabExam3_232A.cpp <==
/* Grading Rubric: 27 points total
   2 pts: Boiler Plate (#include, using, int main, { }, return 0) and compiles
   
   Function declaration: 6 pts total
   	   1 pts: Correct return type
	   1 pts: Correct name
	   2 pts: Array properly passed
	   2 pts: Two integers passed by reference

   Function definition: 11 pts total
   
	   1 pt: Initlialize row_idex, col_index
	   2 pts: Initliaze max with first element of array
	
	   3 pts: Nested Loop (1 pt initialzation, 1 pt condition, 1 pt update)

	   1 pt: Comparion of max with array elements

	   1 pt: Updating max correctly

	   2 pts: Updating row_index and col_index correctly
   
	   1 pt: max returned correctly


  Main function:8 pts total
	  4 pts: Correct declaration and initialzation of 2-D array
	  2 pts: Returned value correctlt assigned
	  2 pts:  Correct output with proper prompt 
*/



#include <iostream>
using namespace std;

const int ROW=3;
const int COL=4;

int find_min(int array[][COL], int& row_index, int& col_index)
{
	row_index=0; col_index=0;
	int min=array[0][0];
	for (int i=0;i<ROW;++i)
	{
		for (int j=0;j<COL;++j)
		{
			if (min>array[i][j])
			{
				min=array[i][j];
				row_index=i;
				col_index=j;
			}	
		}
	}
	return min;
}


int main()
{
	int my_array[][COL]={{1,-5,-19,6},
				{7,-12,3,-8},
				{5,8,11,-4}};
	int my_min, row_min, col_min;
	my_min=find_min(my_array, row_min,col_min);
	cout<<"The smallest number of the array is "<<my_min<<" and is located at ("<<row_min<<", "<<col_min<<")."<<endl;
	return 0;
}

==> images/ROC/Exam3/LabExam3_232B.cpp <==
/* Grading Rubric: 23 points total
   2 pts: Boiler Plate (#include, using, int main, { }, return 0) and compiles
 
   1 pt: #include <cstring>
   
   Function declaration: 5 pts total
   	1 pts: Correct return type
	1 pts: Correct name
	1.5 pts: Char arrays properly passed (0.5 pt each)
	1.5 pt: Boolean properly passed and default value initialized (0.5 pt+ 1 pt)
   

   Function definition: 6 pts total
   
	   2 pts: strcpy properly done
	   2 pts: srtcat properly done
	   2 pt: if-else logic correct (i.e. correct order of C-strings)


  Main function:9 pts total
	  1 pt: Local constant delcared and intialized
	  3 pt: C-string declared (1 pt each) 
	  2 pt: C-string read from user using getline (1 pt each)
	  2 pt: Proper function call 
	  1 pts: Result displayed with proper prompt
*/

#include <iostream>
#include <cstring>
using namespace std;

void my_cat(char ch_str1[], char ch_str2[], char combined[], bool reverse=false)
{
	if (reverse)
	{
		strcpy(combined, ch_str2);
		strcat(combined, ch_str1);
	}
	else
	{
		strcpy(combined, ch_str1);
		strcat(combined, ch_str2);

	}
}


int main()
{
	const int MAX_SIZE=50;
	char my_str1[MAX_SIZE];
	char my_str2[MAX_SIZE];
	char destination[2*MAX_SIZE];
	
	
	cout<<"Enter a C-string:"; cin.getline(my_str1,50);
	cout<<"Enter another C-string:";cin.getline(my_str2,50);
	
	my_cat(my_str1, my_str2, destination, true);

	cout<<"After concatenation:"<<destination<<endl;
	return 0;
}


==> images/ROC/Exam3/LabExam3_233A.cpp <==
/* Grading Rubric: 27 points total
   2 pts: Boiler Plate (#include, using, int main, { }, return 0) and compiles
   
   Function declaration: 6 pts total
   	1 pts: Correct return type
	   1 pts: Correct name
	   2 pts: Array properly passed
	   2 pts: Two integers passed by reference

   Function definition: 11 pts total
   
	   1 pt: Initlialize row_idex, col_index
	   2 pt: Initliaze min with first element of array
	
	   3 pts: Nested Loop (1 pt initialzation, 1 pt condition, 1 pt update)

	   1 pt: Comparion of min with array elements

	   1 pt: Updating min correctly

	   2 pt: Updating row_index and col_index correctly
   
	   1 pt: min returned correctly


  Main function:8 pts total
	  4 pts: Correct declaration and initialzation of 2-D array
	  2 pts: Returned value correctlt assigned
	  2 pt:  Correct output with proper prompt 
*/



#include <iostream>
using namespace std;

const int ROW=4;
const int COL=3;

int find_min(int array[][COL], int& row_index, int& col_index)
{
	row_index=0; col_index=0;
	int min=array[0][0];
	for (int i=0;i<ROW;++i)
	{
		for (int j=0;j<COL;++j)
		{
			if (min>array[i][j])
			{
				min=array[i][j];
				row_index=i;
				col_index=j;
			}	
		}
	}
	return min;
}


int main()
{
	int my_array[][COL]={{1,-25,-19},
				{7,-12,3},
				{5,8,11},
				{10,-11,16}};
	int my_min, row_min, col_min;
	my_min=find_min(my_array, row_min,col_min);
	cout<<"The smallest number of the array is "<<my_min<<" and is located at ("<<row_min<<", "<<col_min<<")."<<endl;
	return 0;
}

==> images/ROC/Exam3/LabExam3_233B.cpp <==
/* Grading Rubric: 23 points total
   2 pts: Boiler Plate (#include, using, int main, { }, return 0) and compiles
 
   1 pt: #include <cstring>
   
   Function declaration: 6 pts total
	   1 pts: Correct return type
	   1 pts: Correct name
	   2 pts: Char arrays properly passed (1 pt each)
	   2 pt:  Integer variable passed by reference (2 pt)
   

   Function definition: 6 pts total
   
	   3 pts: strlen to get lengths of both C-strings (1.5 pts each)
	   1 pt: if-else logic correct (i.e. length comparison)
	   2 pt: correct return


  Main function:8 pts total
	  1 pt: Local constant delcared and intialized
	  1 pt: C-string declared (0.5 pts) and intialized (0.5 pts)
	  2 pts: Second C-string declared (0.5 pts), prompted for using cout (0.5 pts) and read using cin.getline (1 pt)
	  2 pt: Proper function call 
	  2 pts: Result displayed with proper prompt
*/

#include <iostream>
#include <cstring>
using namespace std;

bool my_strcmp(char ch_str1[], char ch_str2[], int& length)
{
	int length1, length2;
	length1=strlen(ch_str1);
	length2=strlen(ch_str2);
	if (length1>length2)   //can compare using strlen, separate variables not needed
		length=length1;
	else
		length=length2;
	return (!strcmp(ch_str1,ch_str2));
}


int main()
{
	const int MAX_SIZE=50;
	char my_str1[MAX_SIZE]="This is a test";
	char my_str2[MAX_SIZE];

	cout<<"Enter text:"; cin.getline(my_str2,MAX_SIZE);

	int my_length;
	
	
	if (my_strcmp(my_str1, my_str2, my_length))  //can use a boolean variable to receive the result here
		cout<<"They are the same C-string and their length is "<<my_length<<endl;
	else
		cout<<"They are different C-strings and length of the longer C-string is "<<my_length<<endl;


	
	return 0;
}


==> images/ROC/Exam3/LabExam3_234A.cpp <==
/* Grading Rubric: 27 points total
   2 pts: Boiler Plate (#include, using, int main, { }, return 0) and compiles
   
   Function declaration: 6 pts total
	   1 pts: Correct return type
	   1 pts: Correct name
	   2 pts: Array properly passed
	   2 pts: Two integers passed by reference

   Function definition: 11 pts total
   
	   1 pt: Initlialize row_idex, col_index
	   2 pt: Initliaze max with first element of array
	
	   3 pts: Nested Loop (1 pt initialzation, 1 pt condition, 1 pt update)

	   1 pt: Comparion of max with array elements

	   1 pt: Updating max correctly

	   2 pt: Updating row_index and col_index correctly
   
	   1 pt: max returned correctly


  Main function:8 pts total
	  4 pts: Correct declaration and initialzation of 2-D array
	  2 pts: Returned value correctlt assigned
  	  2 pts: Correct output with proper prompt 
*/



#include <iostream>
using namespace std;

const int ROW=4;
const int COL=4;

int find_max(int array[][COL], int& row_index, int& col_index)
{
	row_index=0; col_index=0;
	int max=array[0][0];
	for (int i=0;i<ROW;++i)
	{
		for (int j=0;j<COL;++j)
		{
			if (max<array[i][j])
			{
				max=array[i][j];
				row_index=i;
				col_index=j;
			}	
		}
	}
	return max;
}


int main()
{
	int my_array[][COL]={{1,-5,19, 29},
				{7,-12,3, 23},
				{5,8,11, -25},
				{-1,-7,26,33}};
	int my_max, row_max, col_max;
	my_max=find_max(my_array, row_max,col_max);
	cout<<"The largest number of the array is "<<my_max<<" and is located at ("<<row_max<<", "<<col_max<<")."<<endl;
	return 0;
}

==> images/ROC/Exam3/LabExam3_234B.cpp <==
/* Grading Rubric: 23 points total
	   2 pts: Boiler Plate (#include, using, int main, { }, return 0) and compiles
 
	   1 pt: #include <cstring>
   
   Function declaration: 6 pts total
	   1 pts: Correct return type
	   1 pts: Correct name
	   2 pts: Char arrays properly passed (1 pt each)
	   1 pt: Boolean variable passed by reference 
	   1 pt:  Integer variable passed by reference 
   

   Function definition: 6 pts total
   
	   3 pts: strlen to get lengths of both C-strings (1.5 pts each)
	   1 pt: if-else logic correct (i.e. length comparison)
	   1 pt: longer correctly set
	   1 pt: length correctly set



  Main function:8 pts total
	  1 pt: Local constant delcared and intialized
	  1 pt: C-string declared (0.5 pts) and intialized (0.5 pts)
	  2 pts: Second C-string declared (0.5 pts), prompted for using cout (0.5 pts) and read using cin.getline (1 pt)
	  2 pt: Proper function call 
	  2 pts: Result displayed with proper prompt
*/

#include <iostream>
#include <cstring>
using namespace std;

void my_strcmp(char ch_str1[], char ch_str2[], bool& longer, int& length)
{
	int length1, length2;
	length1=strlen(ch_str1);
	length2=strlen(ch_str2);
	if (length1>length2)   //can compare using strlen, separate variables not needed
	{
		longer=true;
		length=length1;
	}
	else 
	{
		longer=false;
		length=length2;
	}
}


int main()
{
	int MAX_SIZE=50;

	char my_str1[]="This is a test";

	char my_str2[MAX_SIZE];
	cout<<"Enter text:"; cin.getline(my_str2,MAX_SIZE);

	bool longer;
	int my_length;
	my_strcmp(my_str1, my_str2, longer, my_length);
	if (longer)  
		cout<<"First C-string is longer and its length is "<<my_length<<endl;
	else
		cout<<"Second C-string is longer and its length is "<<my_length<<endl;		


	
	return 0;
}


==> images/ROC/Exam3/LabExam3_311A.cpp <==
/* Grading Rubric: 22 points total
   2 pts: Boiler Plate (#include, using, int main, { }, return) and compiles
   1 pt : #include <cstring>, or similar (such as string.h)
   ------ function definition
   3 pts: return type (1 pt), C-string parameter (1 pt), char parameter (1 pt)
   1 pt : declare integer (0.5 pts), initialize to 0 (0.5 pts)
   4 pts: for loop: init (1 pt), condition for length (2 pts), update (1 pt)
   2 pts: if statement (1 pt), Boolean expression (1 pt)
   1 pt : -- increment value
   1 pt : return (0.5 pts), value (0.5 pts)
   ------ main
 1.5 pts: declare C-string: data type (0.5 pts), variable name (0.5 pts), array (0.5 pts)
 0.5 pts: declare char
 0.5 pts: prompt for sentence
   2 pts: read in sentence: getline (1 pt), parameters (1 pt)
 0.5 pts: prompt for letter
 0.5 pts: read in char
 1.5 pts: print message (0.5 pts), function call (0.5 pts) with parameters (0.5 pts)
 */

#include <iostream>
#include <cstring>
using namespace std;

int countLetter(char phrase[], char letter);

int main()
{
	char phrase[31];
	char ch;

	cout << "Enter a sentence up to 30 characters: ";
	cin.getline(phrase, 31);

	cout << "Enter a letter to count the instances of in this sentence: ";
	cin  >> ch;

	cout << "Your sentence contains " << countLetter(phrase, ch) << " instances of the letter " << ch << "." << endl;
		
	return 0;
}

int countLetter(char phrase[], char letter)
{
	int number = 0;

	for (int i = 0; i < strlen(phrase); i++)
	{
		if (phrase[i] == letter)
		{
			number++;
		}
	}

	return number;
}


==> images/ROC/Exam3/LabExam3_311B.cpp <==
/* Grading Rubric: 28 points total
   2 pts: Boiler Plate (#include, using, int main, { }, return) and compiles
   1 pt : #include <cstdlib> (0.5 pts) and <ctime> (0.5 pts)
   ------ function definition
   3 pts: void return type (1 pt), 2D array (1 pt), call-by-value parm (0.5 pts), call-by-ref parms (0.5 pts)
 1.5 pts: for loop: init (0.5 pts), Boolean condition (0.5 pts), update (0.5 pts)
 1.5 pts: -- for loop: init (0.5 pts), Boolean condition (0.5 pts), update (0.5 pts)
   2 pts: -- -- if statement (1 pt), grade comparison with array (1 pt)
   1 pt : -- -- -- assign row (0.5 pts) and column (0.5 pts)
 0.5 pts: -- -- -- return
   1 pt : assign -1 to row (0.5 pts) and column (0.5 pts)
 0.5 pts: return
   ------ main
   2 pts: declare 2D array: subtract 0.5 pts (up to 2 pts) for each item done incorrectly
   1 pt : declare 3 integers: subtract 0.5 pts (up to 1 pt) for each item done incorrectly
   1 pt : srand with parameters: subtract 0.5 pts (up to 1 pt) for each item done incorrectly
 1.5 pts: for loop: init (0.5 pts), Boolean condition (0.5 pts), update (0.5 pts)
 1.5 pts: -- for loop: init (0.5 pts), Boolean condition (0.5 pts), update (0.5 pts)
   2 pts: -- -- generate random # (1 pt), assign to array (1 pt)
 0.5 pts: prompt for grade
 0.5 pts: read in grade
   2 pts: function call with parameters: subtract 0.5 pts (up to 2 pts) for each item done incorrectly
   1 pt : if-else statement (logic, syntax)
 0.5 pts: -- true : print grade not found (logic may be appropriately reversed)
 0.5 pts: -- false: print grade found at location (logic may be appropriately reversed)
 */

#include <iostream>
#include <cstdlib>
#include <ctime>
using namespace std;

void findGrade(int numbers[][10], int numRows, int& row, int& col, int grade);

int main()
{
	int numbers[5][10];
	int grade, row, col;

	srand(time(NULL));

	for (int i = 0; i < 5; i++)
	{
		for (int j = 0; j < 10; j++)
		{
			numbers[i][j] = rand() % 101;
		}
	}

	cout << "Enter a grade to search for: ";
	cin  >> grade;

	findGrade(numbers, 5, row, col, grade);

	if ((row == -1) && (col == -1))
	{
		cout << "Grade " << grade << " not found." << endl;
	}
	else
	{
		cout << "Grade " << grade << " found at location [" << row << "][" << col << "]" << endl;
	}

	return 0;
}

void findGrade(int numbers[][10], int numRows, int& row, int& col, int grade)
{
	for (int i = 0; i < numRows; i++)
	{
		for (int j = 0; j < 10; j++)
		{
			if (numbers[i][j] == grade)
			{
				row = i;
				col = j;

				return;
			}
		}
	}

	row = -1;
	col = -1;

	return;
}


==> images/ROC/Exam3/LabExam3_322A.cpp <==
/* Grading Rubric: 28 points total
   2 pts: Boiler Plate (#include, using, int main, { }, return) and compiles
   1 pt : #include <cstdlib> (0.5 pts) and <ctime> (0.5 pts)
   ------ function definition
   3 pts: void return type (1 pt), 2D array (1 pt), call-by-value parm (0.5 pts), call-by-ref parms (0.5 pts)
   1 pt : assign -1 to row (0.5 pts) and column (0.5 pts)
 1.5 pts: for loop: init (0.5 pts), Boolean condition (0.5 pts), update (0.5 pts)
 1.5 pts: -- for loop: init (0.5 pts), Boolean condition (0.5 pts), update (0.5 pts)
   2 pts: -- -- if statement (1 pt), temperature comparison with array (1 pt)
   1 pt : -- -- -- assign row (0.5 pts) and column (0.5 pts)
 0.5 pts: -- -- -- return
 0.5 pts: return
   ------ main
   2 pts: declare 2D array: subtract 0.5 pts (up to 2 pts) for each item done incorrectly
   1 pt : declare 3 integers: subtract 0.5 pts (up to 1 pt) for each item done incorrectly
   1 pt : srand with parameters: subtract 0.5 pts (up to 1 pt) for each item done incorrectly
 1.5 pts: for loop: init (0.5 pts), Boolean condition (0.5 pts), update (0.5 pts)
 1.5 pts: -- for loop: init (0.5 pts), Boolean condition (0.5 pts), update (0.5 pts)
   2 pts: -- -- generate random # (1 pt), assign to array (1 pt)
 0.5 pts: prompt for temperature
 0.5 pts: read in temperature
   2 pts: function call with parameters: subtract 0.5 pts (up to 2 pts) for each item done incorrectly
   1 pt : if-else statement (logic, syntax)
 0.5 pts: -- true : print temperature not found (logic may be appropriately reversed)
 0.5 pts: -- false: print temperature found at week # and day # (logic may be appropriately reversed)
 */

#include <iostream>
#include <cstdlib>
#include <ctime>
using namespace std;

void findTemp(int temps[][7], int numRows, int& row, int& col, int temp);

int main()
{
	int temps[4][7];
	int temp, row, col;

	srand(time(NULL));

	for (int i = 0; i < 4; i++)
	{
		for (int j = 0; j < 7; j++)
		{
			temps[i][j] = (rand() % 61) + 30;
		}
	}

	cout << "Enter a temperature to search for: ";
	cin  >> temp;

	findTemp(temps, 4, row, col, temp);

	if ((row == -1) && (col == -1))
	{
		cout << "Temperature " << temp << " not found." << endl;
	}
	else
	{
		cout << "Temperature " << temp << " found at week " << row << " day " << col << "." << endl;
	}

	return 0;
}

void findTemp(int temps[][7], int numRows, int& row, int& col, int temp)
{
	row = -1;
	col = -1;

	for (int i = 0; i < numRows; i++)
	{
		for (int j = 0; j < 7; j++)
		{
			if (temps[i][j] == temp)
			{
				row = i;
				col = j;

				return;
			}
		}
	}

	return;
}


==> images/ROC/Exam3/LabExam3_322B.cpp <==
/* Grading Rubric: 22 points total
   2 pts: Boiler Plate (#include, using, int main, { }, return) and compiles
   1 pt : #include <cstring>, or similar (such as string.h)
   ------ function definition
   3 pts: return type (1 pt), C-string parameter (1 pt), integer parameter (1 pt)
   1 pt : declare integer (0.5 pts), initialize to 0 (0.5 pts)
   3 pts: for loop: init (1 pt), condition for length (1 pt), update (1 pt)
   3 pts: if statement (1 pt), Boolean expressions (1 pt), separated by || (1 pt)
   1 pt : -- increment value
   1 pt : return (0.5 pts), value (0.5 pts)
   ------ main
 1.5 pts: declare C-string: data type (0.5 pts), variable name (0.5 pts), array (0.5 pts)
 0.5 pts: declare integer for length
 0.5 pts: prompt for sentence
   2 pts: read in sentence: getline (1 pt), parameters (1 pt)
   1 pt : calculate length of sentence (0.5 pts), assign to length (0.5 pts)
 1.5 pts: print message (0.5 pts), function call (0.5 pts) with parameters (0.5 pts)
 */

#include <iostream>
#include <cstring>
using namespace std;

int countVowels(char phrase[], int length);

int main()
{
	char phrase[36];
	int length;

	cout << "Enter a sentence up to 35 characters: ";
	cin.getline(phrase, 36);

	length = strlen(phrase);

	cout << "Your sentence contains " << countVowels(phrase, length) << " vowels." << endl;
		
	return 0;
}

int countVowels(char phrase[], int length)
{
	int number = 0;

	for (int i = 0; i < length; i++)
	{
		if ((phrase[i] == 'a') || (phrase[i] == 'e') || (phrase[i] == 'i') ||
		    (phrase[i] == 'o') || (phrase[i] == 'u'))
		{
			number++;
		}
	}

	return number;
}


==> images/ROC/Exam3/LabExam3_427A.cpp <==
/* Grading Rubric: 28 points total
   2 pts: Boiler Plate (#include, using, int main, { }, return) and compiles
   1 pt : declare const int HEIGHT (0.5 pts), initialize to 3 (0.5 pts)
   1 pt : declare const int WIDTH (0.5 pts), initialize to 4 (0.5 pts)
   ------ function definition
   3 pts: return type (1 pt), 2D integer array parameter matrix1 (1 pt), 2D integer array parameter matrix2 (1 pt)
   3 pts: for loop: init (1 pt), condition for length (1 pt), update (1 pt)
   2 pts: set value of correct slot of matrix2 to value of correct slot in matrix1
   ------ main
 2.5 pts: declare and initialize 2D integer array: data type (0.5 pts), variable name (0.5 pts), array (0.5 pts), initialize (1)
 1.5 pts: declare and initialize 2D integer array: data type (0.5 pts), variable name (0.5 pts), array (0.5 pts)
   1 pt : function call
 0.5 pts: output Matrix 1
   3 pts: for loop: init (1 pt), condition for length (1 pt), update (1 pt)
   2 pts: output all slots of first array
 0.5 pts: output Matrix 2
   3 pts: for loop: init (1 pt), condition for length (1 pt), update (1 pt)
   2 pts: output all slots of second array
 */

#include <iostream>

using namespace std;

const int HEIGHT = 3;
const int WIDTH = 4;

void transpose(int matrix1[][WIDTH], int matrix2[][HEIGHT])
{
	for (int i = 0; i < WIDTH; i++)
        for (int j = 0; j < HEIGHT; j++)
            arr2[i][j] = arr1[j][i];
}

int main()
{
	int arr1[HEIGHT][WIDTH] =  {{1,1,1,1},
								{2,2,2,2},
								{3,3,3,3}};
	int arr2[WIDTH][HEIGHT];

	transpose(arr1, arr2);

	cout << "Matrix 1" << endl;

	for (int i = 0; i < HEIGHT; i++)
	{
		for (int j = 0; j < WIDTH; j++)
		{
				cout << arr1[i][j] << " ";
		}
		cout << endl;
	}

	cout << "Matrix 2" << endl;

	for (int i = 0; i < WIDTH; i++)
	{
		for (int j = 0; j < HEIGHT; j++)
		{
				cout << arr2[i][j] << " ";
		}
		cout << endl;
	}

	return 0;
}


==> images/ROC/Exam3/LabExam3_427B.cpp <==
/* Grading Rubric: 22 points total
   2 pts: Boiler Plate (#include, using, int main, { }, return) and compiles
   1 pt : #include <cstring>, or similar (such as string.h)
   ------ function definition
   3 pts: return type (1 pt), C-string parameter (1 pt), integer parameter (1 pt)
   1 pt : declare integer (0.5 pts), initialize to 0 (0.5 pts)
   3 pts: for loop: init (1 pt), condition for length (1 pt), update (1 pt)
   3 pts: if statement (1 pt), Boolean expressions (1 pt), separated by && (1 pt)
   1 pt : -- increment value
   1 pt : return (0.5 pts), value (0.5 pts)
   ------ main
 1.5 pts: declare C-string: data type (0.5 pts), variable name (0.5 pts), array (0.5 pts)
 0.5 pts: declare integer for length
 0.5 pts: prompt for sentence
   2 pts: read in sentence: getline (1 pt), parameters (1 pt)
   1 pt : calculate length of sentence (0.5 pts), assign to length (0.5 pts)
 1.5 pts: print message (0.5 pts), function call (0.5 pts) with parameters (0.5 pts)
 */

#include <iostream>
#include <cstring>
using namespace std;

int countING(char phrase[], int length);

int main()
{
	char phrase[65];
	int length;

	cout << "Enter a sentence up to 64 characters: ";
	cin.getline(phrase, 65);

	length = strlen(phrase);

	cout << "Your sentence contains " << countING(phrase, length) << " instances of ing." << endl;
		
	return 0;
}

int countING(char phrase[], int length)
{
	int number = 0;

	for (int i = 0; i < length - 2; i++)
	{
		if (phrase[i] == 'i' && phrase[i + 1] == 'n' && phrase[i + 2] == 'g')
		{
			number++;
		}
	}

	return number;
}


==> images/ROC/Exam3/LabExam3_435A.cpp <==
/* Grading Rubric: 27 points total
   2 pts: Boiler Plate (#include, using, int main, { }, return 0) and compiles

   1 pt: Global constant declared and intialized    

   Function declaration: 5 pts total
	   1 pts: Correct return type
	   0.5 pts: Correct name
	   2 pts: Array properly passed
	   1.5 pts: Three integers properly passed (0.5 pts each)

   Function definition: 7 pts total
   
	   2 pts: Initlialize x, y
	   3 pts: if-else /switch-case block
		1 pts: Value of direction checked for four cases (0.25 pts each)
		1 pt: Notify user of wrong direction
		1 pts: Increment/Decrement appropriate variable in each case (0.25 pts each)
	
	   2 pts: Array updated with x,y

	   
   Main function:12 pts total
	  2 pts: Correct declarion of 2D array
	  1 pts: Correct initialization of first row
	  2 pts: Loop (0.5 pt intialization, 1 pt termination, 0.5 pts update action)
	  1 pt: length declared and read from the user
      1 pt: direction declared and read from the user
	  3 pts: Correct function call	
	  2 pts: Output properly displayed 
*/


#include <iostream>
using namespace std;

const int ROWS=5;


void move(int location[][2], int length, int direction, int index)
{
	
	int x=location[index-1][0];
	int y=location[index-1][1];
	if (direction=='L')  //switch-case block also accepted
	{
		x+=length;
	}
	else if (direction=='R')
	{
		x-=length;
	}
	else if (direction=='U')
	{
		y+=length;
	}
	else if (direction=='D')
	{
		y-=length;
	}
	else
	{
		cout<<"Wrong direction."<<endl;
	}
	location[index][0]=x;
	location[index][1]=y;
	
}


int main()
{
	int location[ROWS][2];
	location [0][0]=0;
	location [0][1]=0;
	
	for (int i=1;i<ROWS;++i)
	{
		int length; char direction;
		cout<<"Move #"<<i<<":";
		cout<<"How much do you want to move?";cin>>length;
		cout<<"What direction?";cin>>direction;
		move(location, length, direction, i);
	}

	cout<<"x"<<"\t"<<"y"<<endl;
	for (int i=0;i<ROWS;++i)
	{
		cout<<location[i][0]<<"\t"<<location[i][1]<<endl;
	}

	return 0;
}


==> images/ROC/Exam3/LabExam3_435B.cpp <==
/* Grading Rubric: 23 points total
	   2 pts: Boiler Plate (#include, using, int main, { }, return 0) and compiles
 
	   1 pt: #include <cstring>
   
   Function declaration: 3 pts total
	   1 pts: Correct return type
	   1 pts: Correct name
	   1 pts: Char arrays properly passed (0.5 pt each)
	     

   Function definition: 9 pts total
   
	   2 pts: strlen to get lengths of both C-strings
	   1 pt: counter to track upper case characater, declared and initialized
	   2 pts: Loop 0.5 pt initialization, 1 pt termination condition, 0.5 pt update action
		
	   1 pt: if-else logic correct (i.e. correct boundary for uppercase characters)
	   2 pts: upper array correctly assigned
	   1 pt: counter properly updated



  Main function:8 pts total
	  1 pt: Local constant delcared and intialized
	  1 pt: C-string declared (0.5 pts each)
	  2 pts: Original prompted for using getline
	  2 pts: Proper function call 
	  2 pts: Result displayed with proper message
*/



#include <iostream>
#include <cstring>
using namespace std;

void extract (char original[], char upper[])
{
	int length=strlen(original);
	int count=0;
	for (int i=0;i<length;++i)
	{
		int ascii=original[i]; //separate variable not required, use of static_cast is OK
		if (ascii>=65 && ascii<=90)
		{
			upper[count]=original[i];
			++count;
		}
	

	}
}

int main()
{
	const int SIZE=50;
	char original[SIZE];
	char upper[SIZE];

	cout<<"Enter text:";cin.getline(original, SIZE);
	extract(original, upper);

	cout<<"Extracted text:"<<upper<<endl;

	return 0;
}
